Precise WIMP Dark Matter Abundance and Standard Model Thermodynamics

A weakly interacting massive particle (WIMP) is a leading candidate of the dark matter. The WIMP dark matter abundance is determined by the freeze-out mechanism. Once we know the property of the WIMP particle such as the mass and interaction, we can predict the dark matter abundance. There are, however, several uncertainties in the estimation of the WIMP dark matter abundance. In this work, we focus on the effect from Standard Model thermodynamics. We revisit the estimation of the WIMP dark matter abundance and its uncertainty due to the equation of state (EOS) in the Standard Model. We adopt the up-to-date estimate of the EOS of the Standard Model in the early Universe and find nearly 10% difference in the 1-1000 GeV dark matter abundance, compared to the conventional estimate of the EOS.

==> anc/P_wave_Fig3.dat <==
# Annihilation cross section times velocity for Majorana fermion DM with Omega h^2 = 0.120  +- 0.001. (Fig. 3, P-wave case)
#
# Data points are spaced over the interval in log(Mass).
# 
# K. Saikawa and S. Shirai (2020).
# 
# Columns:
# 1. DM Mass [GeV]   2. b_p  [cm^3/s /10^{-26}]   3. error from Delta Omega h^2 =  +- 0.001  4. error from EOS
# 

0.001 24.5391 0.2374 0.0231
0.00103 24.5355 0.2374 0.0243
0.0010609 24.5196 0.2376 0.024
0.00109273 24.4912 0.2375 0.0238
0.00112551 24.4497 0.2374 0.023
0.00115927 24.3951 0.237 0.0227
0.00119405 24.3272 0.2366 0.0229
0.00122987 24.2461 0.2359 0.0223
0.00126677 24.1519 0.2353 0.0224
0.00130477 24.045 0.2345 0.0227
0.00134392 23.9259 0.2336 0.022
0.00138423 23.7954 0.2324 0.0208
0.00142576 23.6541 0.2313 0.0205
0.00146853 23.503 0.2299 0.02
0.00151259 23.343 0.2286 0.0199
0.00155797 23.1754 0.2271 0.0202
0.00160471 23.0012 0.2255 0.0192
0.00165285 22.8217 0.2238 0.0192
0.00170243 22.638 0.222 0.0183
0.00175351 22.4514 0.2203 0.0182
0.00180611 22.2632 0.2184 0.0183
0.00186029 22.0744 0.2166 0.0176
0.0019161 21.8862 0.2147 0.017
0.00197359 21.6996 0.2129 0.0165
0.00203279 21.5156 0.211 0.0169
0.00209378 21.335 0.2092 0.0164
0.00215659 21.1588 0.2073 0.0159
0.00222129 20.9874 0.2056 0.0157
0.00228793 20.8217 0.2039 0.014
0.00235657 20.662 0.2022 0.0153
0.00242726 20.5089 0.2005 0.0152
0.00250008 20.3626 0.199 0.0151
0.00257508 20.2235 0.1975 0.0146
0.00265234 20.0917 0.1961 0.0146
0.00273191 19.9674 0.1947 0.0141
0.00281386 19.8507 0.1934 0.0142
0.00289828 19.7416 0.1921 0.0131
0.00298523 19.6401 0.1909 0.0131
0.00307478 19.546 0.19 0.013
0.00316703 19.4594 0.1889 0.0129
0.00326204 19.3801 0.188 0.0129
0.0033599 19.3079 0.1872 0.0127
0.0034607 19.2428 0.1864 0.0127
0.00356452 19.1845 0.1856 0.0126
0.00367145 19.1329 0.1849 0.0126
0.0037816 19.0876 0.1844 0.0125
0.00389504 19.0487 0.1837 0.0125
0.0040119 19.0157 0.1832 0.02
0.00413225 18.9883 0.183 0.0122
0.00425622 18.9667 0.1826 0.0122
0.00438391 18.9505 0.1821 0.0123
0.00451542 18.9306 0.1905 0.0036
0.00465089 18.933 0.1818 0.019
0.00479041 18.9315 0.1816 0.0174
0.00493412 18.9345 0.1815 0.0123
0.00508215 18.9351 0.1879 0.0056
0.00523461 18.9532 0.1813 0.0123
0.00539165 18.9685 0.1813 0.0159
0.0055534 18.9875 0.1815 0.0125
0.00572 19.0068 0.1849 0.0089
0.0058916 19.0318 0.186 0.008
0.00606835 19.0632 0.184 0.0101
0.0062504 19.0963 0.1835 0.0129
0.00643791 19.1325 0.1827 0.0132
0.00663105 19.1704 0.183 0.0123
0.00682998 19.2114 0.183 0.0125
0.00703488 19.254 0.1839 0.0117
0.00724593 19.3 0.1837 0.0123
0.00746331 19.3478 0.184 0.0124
0.00768721 19.3977 0.1843 0.0124
0.00791782 19.4418 0.1924 0.0046
0.00815536 19.4952 0.1932 0.0043
0.00840002 19.5589 0.1857 0.0124
0.00865202 19.6148 0.1875 0.0111
0.00891158 19.6749 0.1868 0.0123
0.00917893 19.7297 0.1929 0.0067
0.00945429 19.7922 0.1928 0.0073
0.00973792 19.8585 0.1904 0.0104
0.0100301 19.9186 0.1953 0.006
0.010331 19.9911 0.1892 0.0127
0.0106409 20.0579 0.19 0.0126
0.0109601 20.126 0.1905 0.0127
0.0112889 20.195 0.1911 0.0127
0.0116276 20.2651 0.1917 0.0127
0.0119764 20.336 0.1924 0.0127
0.0123357 20.4078 0.1931 0.0128
0.0127058 20.4803 0.1939 0.0127
0.013087 20.5537 0.1946 0.0126
0.0134796 20.6278 0.1953 0.0126
0.0138839 20.7025 0.1962 0.0124
0.0143005 20.7784 0.1965 0.0129
0.0147295 20.8545 0.1973 0.0133
0.0151714 20.9313 0.198 0.0134
0.0156265 21.008 0.1993 0.0132
0.0160953 21.0858 0.2 0.0135
0.0165782 21.1634 0.2015 0.0132
0.0170755 21.2427 0.2018 0.0139
0.0175878 21.3211 0.2034 0.0135
0.0181154 21.4019 0.2031 0.0149
0.0186589 21.4813 0.2046 0.0145
0.0192186 21.5625 0.2047 0.0156
0.0197952 21.6408 0.208 0.0135
0.020389 21.7216 0.2092 0.0131
0.0210007 21.8027 0.2104 0.0129
0.0216307 21.8844 0.2114 0.0136
0.0222797 21.9659 0.2129 0.0129
0.0229481 22.0481 0.2139 0.0102
0.0236365 22.1348 0.2109 0.0142
0.0243456 22.2178 0.2118 0.0142
0.025076 22.3011 0.2126 0.0143
0.0258282 22.3846 0.2135 0.0143
0.0266031 22.4685 0.2142 0.0141
0.0274012 22.5525 0.2151 0.0148
0.0282232 22.6333 0.2193 0.011
0.0290699 22.7178 0.2202 0.011
0.029942 22.8053 0.2182 0.011
0.0308403 22.8902 0.219 0.0108
0.0317655 22.9787 0.2166 0.0146
0.0327184 23.0602 0.2211 0.0149
0.0337 23.149 0.2187 0.0137
0.034711 23.2349 0.2193 0.0163
0.0357523 23.3168 0.224 0.0157
0.0368249 23.4033 0.2244 0.0127
0.0379296 23.4927 0.2221 0.0201
0.0390675 23.5765 0.2255 0.0163
0.0402395 23.6636 0.2258 0.0157
0.0414467 23.7494 0.2275 0.0126
0.0426901 23.8324 0.2322 0.0149
0.0439708 23.9288 0.2238 0.0235
0.04529 24.0066 0.2339 0.0055
0.0466487 24.0939 0.2348 0.0109
0.0480481 24.1865 0.2306 0.0149
0.0494896 24.2742 0.2313 0.015
0.0509743 24.3605 0.2337 0.0135
0.0525035 24.4497 0.2333 0.0147
0.0540786 24.5378 0.2341 0.0147
0.0557009 24.6267 0.2343 0.0154
0.057372 24.714 0.2362 0.0142
0.0590931 24.8032 0.2364 0.0149
0.0608659 24.8918 0.2374 0.0148
0.0626919 24.9808 0.238 0.0149
0.0645727 25.0699 0.2388 0.015
0.0665098 25.159 0.2396 0.015
0.0685051 25.2484 0.2403 0.0151
0.0705603 25.3379 0.2411 0.0152
0.0726771 25.4276 0.2418 0.0141
0.0748574 25.5172 0.2427 0.0152
0.0771031 25.6071 0.2435 0.0164
0.0794162 25.6972 0.2442 0.0159
0.0817987 25.7878 0.2446 0.0159
0.0842527 25.8781 0.2454 0.015
0.0867803 25.9687 0.246 0.016
0.0893837 26.0569 0.2491 0.0148
0.0920652 26.1499 0.2477 0.0161
0.0948271 26.2398 0.2495 0.0151
0.0976719 26.3314 0.2497 0.0158
0.100602 26.4225 0.2505 0.0158
0.10362 26.5138 0.2513 0.0158
0.106729 26.6052 0.2521 0.0159
0.109931 26.6973 0.2524 0.0163
0.113229 26.788 0.2542 0.0155
0.116625 26.8804 0.2544 0.0156
0.120124 26.9723 0.2553 0.0165
0.123728 27.0665 0.254 0.017
0.12744 27.158 0.2555 0.0181
0.131263 27.2478 0.2588 0.0111
0.135201 27.3427 0.2572 0.0181
0.139257 27.4328 0.2603 0.0152
0.143435 27.5274 0.2591 0.0173
0.147738 27.6199 0.26 0.0168
0.15217 27.7094 0.2639 0.0147
0.156735 27.8052 0.2616 0.0175
0.161437 27.8969 0.2632 0.0167
0.16628 27.9897 0.2636 0.0171
0.171268 28.082 0.2643 0.0172
0.176406 28.1739 0.2652 0.0172
0.181699 28.2653 0.266 0.0257
0.18715 28.3562 0.2667 0.018
0.192764 28.4501 0.2638 0.0219
0.198547 28.5354 0.2687 0.0178
0.204503 28.6243 0.2694 0.0181
0.210638 28.7122 0.2703 0.0179
0.216958 28.7991 0.2709 0.0192
0.223466 28.8846 0.2717 0.0193
0.23017 28.9684 0.2723 0.0198
0.237075 29.0503 0.2731 0.0205
0.244188 29.1301 0.2737 0.0213
0.251513 29.2075 0.2743 0.0224
0.259059 29.2829 0.2743 0.024
0.26683 29.3539 0.2753 0.0257
0.274835 29.4226 0.2756 0.0275
0.28308 29.4873 0.2762 0.0297
0.291573 29.5481 0.2766 0.0323
0.30032 29.6047 0.2769 0.0353
0.30933 29.6568 0.2773 0.0388
0.31861 29.704 0.2777 0.0429
0.328168 29.7463 0.2779 0.0476
0.338013 29.7832 0.2781 0.053
0.348153 29.8146 0.2783 0.059
0.358598 29.8405 0.2782 0.066
0.369356 29.86 0.2787 0.0732
0.380436 29.8742 0.2785 0.0818
0.39185 29.8767 0.2838 0.0857
0.403605 29.8841 0.2784 0.1014
0.415713 29.8801 0.2783 0.1126
0.428185 29.8702 0.2781 0.1247
0.44103 29.8546 0.2779 0.1381
0.454261 29.8334 0.2776 0.1521
0.467889 29.8068 0.2773 0.1671
0.481926 29.7751 0.2769 0.183
0.496383 29.7386 0.2765 0.1999
0.511275 29.6976 0.2761 0.2175
0.526613 29.6524 0.2757 0.2358
0.542411 29.6036 0.2751 0.255
0.558684 29.5514 0.2746 0.2754
0.575444 29.4962 0.2742 0.2951
0.592708 29.4386 0.2736 0.3246
0.610489 29.379 0.2731 0.3413
0.628804 29.3092 0.2809 0.3516
0.647668 29.2509 0.2762 0.3767
0.667098 29.1906 0.2728 0.4027
0.687111 29.1284 0.2709 0.4292
0.707724 29.065 0.2701 0.4564
0.728956 29.0006 0.2707 0.4697
0.750824 28.9356 0.2726 0.4897
0.773349 28.8706 0.2755 0.5087
0.79655 28.8059 0.2794 0.5266
0.820446 28.7594 0.2669 0.5611
0.845059 28.7025 0.2664 0.5834
0.870411 28.6476 0.2658 0.6056
0.896524 28.5946 0.2653 0.6274
0.923419 28.5439 0.2647 0.6492
0.951122 28.4953 0.2643 0.6708
0.979655 28.4489 0.2638 0.6922
1.00905 28.4048 0.2634 0.7136
1.03932 28.3629 0.2629 0.7349
1.0705 28.323 0.2626 0.756
1.10261 28.2852 0.2621 0.7773
1.13569 28.2491 0.2618 0.7985
1.16976 28.2147 0.2614 0.8199
1.20485 28.1816 0.2611 0.8412
1.241 28.1497 0.2608 0.8629
1.27823 28.1187 0.2604 0.8852
1.31657 28.0881 0.2601 0.9075
1.35607 28.0576 0.2598 0.9304
1.39675 28.0267 0.2596 0.9539
1.43866 27.9952 0.2592 0.9774
1.48182 27.9624 0.2589 1.0037
1.52627 27.9277 0.2586 1.0289
1.57206 27.8905 0.2582 1.0563
1.61922 27.8502 0.2578 1.085
1.6678 27.8059 0.2574 1.1169
1.71783 27.7569 0.2569 1.1471
1.76937 27.7021 0.2565 1.1807
1.82245 27.6403 0.2564 1.2159
1.87712 27.5711 0.2558 1.257
1.93343 27.4928 0.2553 1.2975
1.99144 27.4045 0.2543 1.3407
2.05118 27.304 0.2536 1.388
2.11272 27.1895 0.2533 1.4332
2.1761 27.0608 0.2518 1.4863
2.24138 26.9142 0.2509 1.5424
2.30862 26.7484 0.2497 1.6025
2.37788 26.5589 0.2486 1.6663
2.44922 26.3272 0.2477 1.7272
2.52269 26.0263 0.2467 1.7595
2.59837 25.6613 0.2455 1.7281
2.67633 25.2574 0.2443 1.6777
2.75662 24.822 0.2444 1.6364
2.83931 24.366 0.2314 1.6409
2.92449 23.865 0.2273 1.6605
3.01223 23.3281 0.2229 1.6807
3.1026 22.761 0.2181 1.6773
3.19567 22.1751 0.2131 1.6299
3.29154 21.5828 0.2082 1.5344
3.39029 20.9933 0.2043 1.4094
3.492 20.4082 0.2017 1.2729
3.59676 19.8452 0.1909 1.1657
3.70466 19.3181 0.1851 1.0713
3.8158 18.8535 0.18 0.996
3.93027 18.4597 0.1754 0.9384
4.04818 18.1345 0.1717 0.8971
4.16963 17.8698 0.1689 0.8714
4.29472 17.6514 0.1667 0.8557
4.42356 17.4617 0.1652 0.8422
4.55627 17.2868 0.1642 0.8262
4.69295 17.121 0.1632 0.8062
4.83374 16.9626 0.1634 0.7863
4.97875 16.8139 0.1631 0.7604
5.12812 16.6788 0.1558 0.7468
5.28196 16.5393 0.1545 0.7288
5.44042 16.4036 0.1531 0.7126
5.60363 16.2801 0.1517 0.6985
5.77174 16.1723 0.1505 0.687
5.94489 16.0782 0.1495 0.6784
6.12324 15.9944 0.1486 0.6723
6.30694 15.9178 0.1477 0.6675
6.49615 15.8462 0.1471 0.6618
6.69103 15.7796 0.1465 0.6615
6.89176 15.7189 0.1457 0.6553
7.09851 15.6633 0.1451 0.6505
7.31147 15.6122 0.1445 0.6447
7.53081 15.5617 0.1472 0.64
7.75674 15.5136 0.1504 0.632
7.98944 15.477 0.1451 0.6326
8.22912 15.4394 0.1437 0.6282
8.476 15.4042 0.1425 0.6229
8.73028 15.3699 0.1424 0.6165
8.99218 15.3379 0.1417 0.6114
9.26195 15.3064 0.1414 0.6124
9.53981 15.2759 0.141 0.6051
9.826 15.2429 0.1447 0.5962
10.1208 15.2188 0.1422 0.595
10.4244 15.1964 0.1409 0.5953
10.7371 15.176 0.1402 0.594
11.0593 15.1573 0.1398 0.5927
11.391 15.1406 0.1395 0.5913
11.7328 15.1261 0.1393 0.5903
12.0847 15.1139 0.1391 0.5904
12.4473 15.1036 0.139 0.5915
12.8207 15.095 0.1389 0.599
13.2053 15.082 0.1444 0.5944
13.6015 15.0782 0.1418 0.5988
14.0095 15.0713 0.1428 0.5996
14.4298 15.0679 0.1408 0.6034
14.8627 15.0637 0.1396 0.606
15.3086 15.0587 0.1392 0.6074
15.7678 15.0539 0.1389 0.6084
16.2409 15.0501 0.1385 0.6097
16.7281 15.0471 0.1383 0.6123
17.23 15.0447 0.1385 0.6141
17.7469 15.0439 0.1385 0.6176
18.2793 15.0446 0.1383 0.6224
18.8276 15.0464 0.1382 0.6324
19.3925 15.0489 0.1382 0.6372
19.9742 15.0505 0.1398 0.6406
20.5735 15.0563 0.1382 0.6452
21.1907 15.0611 0.1382 0.6516
21.8264 15.0657 0.1382 0.6575
22.4812 15.0673 0.1402 0.6599
23.1556 15.0717 0.1383 0.6645
23.8503 15.0723 0.1396 0.665
24.5658 15.0755 0.1382 0.6679
25.3028 15.0776 0.1383 0.6684
26.0619 15.0736 0.1447 0.6631
26.8437 15.078 0.1435 0.6652
27.649 15.083 0.1422 0.667
28.4785 15.0883 0.1412 0.6684
29.3328 15.0942 0.1403 0.6701
30.2128 15.1019 0.1383 0.6728
31.1192 15.1082 0.1384 0.6792
32.0528 15.1153 0.1384 0.6764
33.0144 15.1229 0.1387 0.6762
34.0048 15.1316 0.1387 0.6765
35.025 15.1412 0.1387 0.677
36.0757 15.1516 0.1386 0.6773
37.158 15.1627 0.1387 0.6781
38.2727 15.1746 0.1389 0.6793
39.4209 15.1871 0.1393 0.6796
40.6035 15.2008 0.1394 0.6807
41.8216 15.215 0.1399 0.6812
43.0763 15.2295 0.1409 0.6813
44.3686 15.2454 0.1414 0.6822
45.6996 15.262 0.1421 0.6845
47.0706 15.2793 0.1429 0.6846
48.4827 15.2976 0.1436 0.6866
49.9372 15.3166 0.1445 0.6869
51.4353 15.3366 0.1452 0.6884
52.9784 15.357 0.1463 0.6896
54.5677 15.3853 0.1404 0.6981
56.2048 15.4082 0.1406 0.7006
57.8909 15.4319 0.1408 0.697
59.6276 15.4563 0.1409 0.6987
61.4165 15.4815 0.1411 0.7005
63.259 15.5073 0.1414 0.7022
65.1567 15.5339 0.1415 0.7041
67.1114 15.5611 0.1418 0.706
69.1248 15.589 0.142 0.708
71.1985 15.6174 0.1423 0.7099
73.3345 15.6465 0.1425 0.7119
75.5345 15.6762 0.1428 0.714
77.8005 15.7064 0.1431 0.716
80.1346 15.7372 0.1433 0.7182
82.5386 15.7685 0.1436 0.7203
85.0148 15.8004 0.1438 0.7226
87.5652 15.8327 0.1441 0.7248
90.1921 15.8655 0.1444 0.7271
92.8979 15.8987 0.1447 0.7293
95.6849 15.9323 0.145 0.7315
98.5554 15.9665 0.1452 0.7339
101.512 16.0009 0.1456 0.7362
104.557 16.0358 0.1459 0.7386
107.694 16.071 0.1463 0.741
110.925 16.1067 0.1465 0.7434
114.253 16.1426 0.1469 0.7458
117.68 16.1789 0.1472 0.7482
121.211 16.2155 0.1475 0.7508
124.847 16.2524 0.1478 0.7533
128.592 16.2896 0.1482 0.7556
132.45 16.327 0.1485 0.7581
136.424 16.3648 0.1488 0.7606
140.516 16.4028 0.1491 0.7632
144.732 16.4409 0.1496 0.7656
149.074 16.4793 0.15 0.7681
153.546 16.518 0.1503 0.7706
158.152 16.5569 0.1506 0.7733
162.897 16.5959 0.1509 0.7762
167.784 16.6351 0.1513 0.7784
172.817 16.6744 0.1517 0.7809
178.002 16.714 0.152 0.7836
183.342 16.7536 0.1523 0.7862
188.842 16.7933 0.1527 0.7889
194.508 16.833 0.1531 0.7914
200.343 16.8729 0.1534 0.7941
206.353 16.9127 0.1538 0.7967
212.544 16.9526 0.1542 0.7994
218.92 16.9925 0.1545 0.8022
225.488 17.0322 0.1549 0.8048
232.252 17.0721 0.1552 0.8071
239.22 17.1132 0.1555 0.807
246.396 17.1568 0.1559 0.8032
253.788 17.2028 0.1563 0.7957
261.402 17.2503 0.1566 0.7865
269.244 17.2979 0.1572 0.7765
277.321 17.3453 0.1576 0.7663
285.641 17.3923 0.1579 0.7564
294.21 17.4386 0.1584 0.7465
303.037 17.4842 0.1589 0.7369
312.128 17.5291 0.1592 0.7274
321.491 17.5732 0.1596 0.7189
331.136 17.6165 0.1599 0.7097
341.07 17.6576 0.1617 0.6989
351.302 17.7004 0.1609 0.6919
361.841 17.7411 0.1613 0.6827
372.697 17.7808 0.1616 0.6742
383.878 17.8195 0.162 0.6661
395.394 17.8572 0.1623 0.6578
407.256 17.8938 0.1627 0.6498
419.473 17.9295 0.1628 0.6422
432.058 17.9636 0.1633 0.6344
445.019 17.9969 0.1635 0.6271
458.37 18.0289 0.1637 0.6201
472.121 18.0595 0.1641 0.6129
486.285 18.089 0.1642 0.6066
500.873 18.1168 0.1646 0.6
515.899 18.1435 0.1647 0.5941
531.376 18.1687 0.1648 0.5885
547.318 18.1924 0.165 0.584
563.737 18.2144 0.1653 0.5784
580.649 18.235 0.1654 0.574
598.069 18.2539 0.1656 0.57
616.011 18.2711 0.1658 0.5664
634.491 18.2868 0.1657 0.5634
653.526 18.3006 0.1659 0.5611
673.132 18.3125 0.1661 0.5593
693.326 18.3227 0.1661 0.5579
714.125 18.331 0.1661 0.5571
735.549 18.3376 0.1661 0.5569
757.616 18.3425 0.1662 0.5573
780.344 18.3457 0.1662 0.5583
803.754 18.3471 0.1662 0.5601
827.867 18.3467 0.1662 0.5623
852.703 18.3446 0.1661 0.5653
878.284 18.3409 0.1661 0.5686
904.633 18.3357 0.166 0.5727
931.772 18.3289 0.166 0.5772
959.725 18.3207 0.1659 0.5821
988.517 18.3113 0.1658 0.5876
1018.17 18.3006 0.1656 0.5935
1048.72 18.2888 0.1655 0.5998
1080.18 18.276 0.1654 0.6064
1112.58 18.2623 0.1653 0.6132
1145.96 18.2399 0.173 0.6124
1180.34 18.2269 0.1709 0.6289
1215.75 18.213 0.169 0.6355
1252.22 18.1998 0.1669 0.6412
1289.79 18.1873 0.1671 0.6418
1328.48 18.1821 0.1655 0.64
1368.34 18.1804 0.1651 0.629
1409.39 18.181 0.1647 0.6173
1451.67 18.1826 0.1645 0.6047
1495.22 18.1846 0.1644 0.5923
1540.08 18.1869 0.1644 0.5793
1586.28 18.1896 0.1643 0.5667
1633.87 18.1927 0.1643 0.5542
1682.88 18.1962 0.1643 0.5419
1733.37 18.2002 0.1645 0.5292
1785.37 18.2048 0.1646 0.5179
1838.93 18.2101 0.1647 0.505
1894.1 18.2164 0.1648 0.4951
1950.92 18.2235 0.1649 0.4822
2009.45 18.2314 0.1649 0.4737
2069.73 18.24 0.165 0.4617
2131.83 18.2492 0.165 0.4495
2195.78 18.2589 0.1651 0.4389
2261.65 18.2694 0.165 0.428
2329.5 18.2804 0.1651 0.4173
2399.39 18.292 0.1651 0.4066
2471.37 18.3042 0.1651 0.3959
2545.51 18.317 0.1651 0.3854
2621.88 18.3312 0.1652 0.3758
2700.53 18.3469 0.1659 0.3674
2781.55 18.3656 0.1655 0.3621
2865 18.3843 0.1658 0.3581
2950.95 18.4015 0.1676 0.3532
3039.47 18.4204 0.1677 0.3507
3130.66 18.4405 0.1669 0.3499
3224.58 18.4568 0.1699 0.3375
3321.32 18.4763 0.1703 0.3339
3420.96 18.499 0.1685 0.3314
3523.58 18.5231 0.1694 0.3221
3629.29 18.5544 0.1708 0.308
3738.17 18.5947 0.1671 0.3008
3850.32 18.634 0.1674 0.294
3965.82 18.6738 0.1678 0.2903
4084.8 18.7097 0.1682 0.2878
4207.34 18.7412 0.1684 0.2854
4333.56 18.7728 0.1689 0.283
4463.57 18.8088 0.169 0.2807
4597.48 18.8483 0.1693 0.279
4735.4 18.89 0.1697 0.2771
4877.46 18.9337 0.17 0.2751
5023.79 18.9786 0.1705 0.2733
5174.5 19.024 0.1708 0.2717
5329.74 19.0694 0.1712 0.27
5489.63 19.1148 0.1716 0.2684
5654.32 19.16 0.172 0.2669
5823.95 19.205 0.1725 0.2652
5998.67 19.25 0.1728 0.2636
6178.63 19.2948 0.1733 0.2619
6363.98 19.3395 0.1737 0.2603
6554.9 19.3841 0.1741 0.2587
6751.55 19.4287 0.1745 0.2572
6954.1 19.4732 0.1749 0.2555
7162.72 19.5176 0.1753 0.2539
7377.6 19.5619 0.1757 0.2522
7598.93 19.6062 0.1761 0.2507
7826.9 19.6505 0.1765 0.2491
8061.7 19.6948 0.1769 0.2475
8303.56 19.739 0.1774 0.2459
8552.66 19.7833 0.1778 0.2444
8809.24 19.8275 0.1782 0.2428
9073.52 19.8717 0.1786 0.2413
9345.73 19.916 0.179 0.2398
9626.1 19.9602 0.1794 0.2382
9914.88 20.0045 0.1798 0.2368
10212.3 20.0487 0.1803 0.2351
10518.7 20.093 0.1807 0.2335
10834.3 20.1374 0.181 0.2323
11159.3 20.1818 0.1814 0.2308
11494.1 20.2261 0.1818 0.2292
11838.9 20.2706 0.1821 0.2278
12194.1 20.315 0.1825 0.2263
12559.9 20.3596 0.1829 0.225
12936.7 20.4041 0.1833 0.2235
13324.8 20.4486 0.1837 0.2221
13724.5 20.4932 0.1841 0.2207
14136.2 20.5379 0.1844 0.2193
14560.3 20.5826 0.1848 0.218
14997.1 20.6273 0.1852 0.2164
15447.1 20.6722 0.1856 0.2154
15910.5 20.7168 0.1861 0.2139
16387.8 20.7617 0.1864 0.2124
16879.4 20.8056 0.1878 0.2102
17385.8 20.8515 0.1872 0.2097
17907.4 20.8965 0.1876 0.2087
18444.6 20.9416 0.1879 0.2073
18997.9 20.9866 0.1883 0.206
19567.9 21.0317 0.1887 0.2046
20154.9 21.0769 0.1891 0.2032
20759.6 21.1221 0.1895 0.2021
21382.3 21.1674 0.1899 0.2011
22023.8 21.2125 0.1904 0.1998
22684.5 21.2579 0.1907 0.1982
23365.1 21.3034 0.191 0.1971
24066 21.3489 0.1914 0.1962
24788 21.3943 0.1918 0.1948
25531.6 21.4399 0.1922 0.1937
26297.6 21.4854 0.1927 0.1937
27086.5 21.5311 0.1929 0.1914
27899.1 21.5767 0.1935 0.1902
28736.1 21.6225 0.1938 0.1891
29598.2 21.6681 0.1943 0.1879
30486.1 21.7141 0.1946 0.1869
31400.7 21.7599 0.195 0.1857
32342.7 21.8058 0.1955 0.1846
33313 21.8518 0.1958 0.1835
34312.4 21.8978 0.1962 0.1825
35341.8 21.9439 0.1966 0.1814
36402 21.99 0.197 0.1803
37494.1 22.0362 0.1974 0.1793
38618.9 22.0824 0.1976 0.1783
39777.5 22.1286 0.1982 0.1772
40970.8 22.1749 0.1986 0.1762
42199.9 22.2213 0.1989 0.175
43465.9 22.2676 0.1995 0.1741
44769.9 22.3141 0.1998 0.1732
46113 22.3606 0.2001 0.1724
47496.4 22.4071 0.2006 0.1712
48921.3 22.4537 0.201 0.1702
50388.9 22.5004 0.2014 0.1694
51900.6 22.5471 0.2017 0.1684
53457.6 22.5937 0.2022 0.1673
55061.3 22.6406 0.2026 0.1664
56713.1 22.6874 0.2029 0.1654
58414.5 22.7338 0.2038 0.1641
60167 22.7811 0.2038 0.1635
61972 22.8282 0.2041 0.1626
63831.1 22.8753 0.2045 0.162
65746.1 22.9222 0.205 0.1608
67718.5 22.9692 0.2056 0.1599
69750 23.0166 0.2057 0.1592
71842.5 23.0637 0.2062 0.1581
73997.8 23.111 0.2066 0.1574
76217.7 23.1583 0.207 0.1565
78504.3 23.2057 0.2073 0.1557
80859.4 23.2531 0.2078 0.1548
83285.2 23.3006 0.2082 0.154
85783.7 23.348 0.2088 0.1532
88357.2 23.3956 0.209 0.1523
91007.9 23.4432 0.2095 0.1515
93738.2 23.4909 0.2097 0.1507
96550.3 23.5385 0.2105 0.1498
99446.8 23.5863 0.2108 0.149
102430 23.6341 0.2111 0.1482
105503 23.6819 0.2116 0.1474
108668 23.7298 0.2119 0.1468
111928 23.7778 0.2123 0.1459
115286 23.8257 0.2128 0.1451
118745 23.8739 0.213 0.1444



==> anc/S_wave_Fig2.dat <==
# Annihilation cross section times velocity for Majorana fermion DM with Omega h^2 = 0.120  +- 0.001. (Fig. 2, S-wave case)
#
# Data points are spaced over the interval in log(Mass).
# 
# K. Saikawa and S. Shirai (2020).
# 
# Columns:
# 1. DM Mass [GeV]   2. <sigma v>  [cm^3/s /10^{-26}]   3. error from Delta Omega h^2 =  +- 0.001  4. error from EOS
# 

0.001 5.07206 0.04593 0.00297
0.00103 5.06828 0.04592 0.00297
0.0010609 5.0629 0.0459 0.00297
0.00109273 5.05586 0.04587 0.00297
0.00112551 5.04711 0.04582 0.00297
0.00115927 5.03662 0.04576 0.00296
0.00119405 5.02437 0.04569 0.00296
0.00122987 5.01037 0.04559 0.00296
0.00126677 4.99462 0.04548 0.00295
0.00130477 4.97716 0.04535 0.00295
0.00134392 4.95803 0.04521 0.00293
0.00138423 4.93731 0.04505 0.00293
0.00142576 4.91507 0.04487 0.00292
0.00146853 4.89141 0.04468 0.00291
0.00151259 4.86643 0.04449 0.00289
0.00155797 4.84026 0.04427 0.00288
0.00160471 4.81303 0.04404 0.00287
0.00165285 4.78487 0.0438 0.00286
0.00170243 4.75592 0.04355 0.00284
0.00175351 4.72633 0.04329 0.00282
0.00180611 4.69624 0.04303 0.00281
0.00186029 4.66579 0.04276 0.00279
0.0019161 4.63513 0.04248 0.00277
0.00197359 4.60439 0.0422 0.00485
0.00203279 4.57163 0.04395 0.00272
0.00209378 4.54115 0.04361 0.00271
0.00215659 4.51094 0.0433 0.00268
0.00222129 4.48112 0.04297 0.00267
0.00228793 4.45177 0.04265 0.00266
0.00235657 4.42296 0.04235 0.00263
0.00242726 4.39479 0.04205 0.00261
0.00250008 4.36732 0.04174 0.00259
0.00257508 4.34059 0.04145 0.00258
0.00265234 4.31466 0.04117 0.00257
0.00273191 4.28955 0.0409 0.00255
0.00281386 4.2653 0.04064 0.00253
0.00289828 4.2435 0.03884 0.00252
0.00298523 4.22111 0.03852 0.0025
0.00307478 4.19953 0.0383 0.00249
0.00316703 4.17874 0.0382 0.00241
0.00326204 4.15909 0.03789 0.00246
0.0033599 4.14023 0.0377 0.00264
0.0034607 4.12227 0.03752 0.00248
0.00356452 4.1052 0.03734 0.00283
0.00367145 4.08851 0.03765 0.00205
0.0037816 4.07333 0.03732 0.00209
0.00389504 4.05894 0.03705 0.00326
0.0040119 4.04532 0.03683 0.00233
0.00413225 4.03247 0.03664 0.00232
0.00425622 4.01999 0.03685 0.0021
0.00438391 4.009 0.03635 0.00235
0.00451542 3.99835 0.03623 0.00236
0.00465089 3.98825 0.03627 0.00218
0.00479041 3.97915 0.03601 0.00238
0.00493412 3.97052 0.03593 0.00241
0.00508215 3.96212 0.03625 0.00204
0.00523461 3.95506 0.03587 0.00221
0.00539165 3.94839 0.03569 0.0023
0.0055534 3.9422 0.03559 0.00231
0.00572 3.9364 0.03565 0.00217
0.0058916 3.93137 0.03548 0.00228
0.00606835 3.92672 0.03543 0.00225
0.0062504 3.92259 0.03535 0.00227
0.00643791 3.9189 0.0353 0.00229
0.00663105 3.91564 0.03526 0.00226
0.00682998 3.91282 0.03522 0.00226
0.00703488 3.9104 0.03519 0.00225
0.00724593 3.90838 0.03515 0.00227
0.00746331 3.90673 0.03512 0.00226
0.00768721 3.90544 0.0351 0.00225
0.00791782 3.9045 0.03507 0.00225
0.00815536 3.90373 0.03521 0.00226
0.00840002 3.90342 0.03521 0.00366
0.00865202 3.90353 0.0351 0.00224
0.00891158 3.90389 0.03503 0.00227
0.00917893 3.90447 0.03502 0.00226
0.00945429 3.90531 0.03502 0.00226
0.00973792 3.90641 0.03502 0.00224
0.0100301 3.90776 0.03501 0.00225
0.010331 3.90933 0.03503 0.00224
0.0106409 3.90958 0.03656 0.00068
0.0109601 3.91251 0.03568 0.00274
0.0112889 3.91495 0.03548 0.00262
0.0116276 3.91771 0.03516 0.00269
0.0119764 3.92035 0.03515 0.00227
0.0123357 3.92316 0.03516 0.00225
0.0127058 3.92617 0.03514 0.00225
0.013087 3.9293 0.03516 0.00221
0.0134796 3.93263 0.03516 0.00224
0.0138839 3.93608 0.03519 0.00363
0.0143005 3.93843 0.03644 0.0019
0.0147295 3.94263 0.03602 0.00199
0.0151714 3.94703 0.03554 0.00199
0.0156265 3.95122 0.03539 0.00214
0.0160953 3.95513 0.03565 0.00203
0.0165782 3.95944 0.03563 0.00226
0.0170755 3.96366 0.03582 0.0019
0.0175878 3.96852 0.03548 0.00256
0.0181154 3.97272 0.03591 0.00207
0.0186589 3.97762 0.03574 0.00277
0.0192186 3.98159 0.03659 0.00218
0.0197952 3.98688 0.03624 0.00291
0.020389 3.99103 0.0371 0.00218
0.0210007 3.99764 0.03563 0.00227
0.0216307 4.0028 0.03567 0.00227
0.0222797 4.00804 0.03571 0.00227
0.0229481 4.01336 0.03575 0.00227
0.0236365 4.01876 0.03579 0.00228
0.0243456 4.02423 0.03583 0.00228
0.025076 4.02977 0.03588 0.00229
0.0258282 4.03538 0.03592 0.00229
0.0266031 4.04105 0.03597 0.00229
0.0274012 4.04679 0.03601 0.0023
0.0282232 4.05258 0.03606 0.00229
0.0290699 4.05844 0.03611 0.0023
0.029942 4.06435 0.03616 0.0023
0.0308403 4.07032 0.0362 0.0023
0.0317655 4.07634 0.03625 0.0023
0.0327184 4.08242 0.03629 0.00231
0.0337 4.08853 0.03635 0.0023
0.034711 4.0947 0.0364 0.00231
0.0357523 4.10092 0.03645 0.00232
0.0368249 4.10718 0.0365 0.00232
0.0379296 4.11347 0.03656 0.00232
0.0390675 4.11983 0.0366 0.00233
0.0402395 4.12621 0.03665 0.00233
0.0414467 4.13263 0.0367 0.00233
0.0426901 4.13909 0.03676 0.00233
0.0439708 4.14557 0.03683 0.00232
0.04529 4.15211 0.03687 0.00233
0.0466487 4.15868 0.03692 0.00234
0.0480481 4.16526 0.03699 0.00233
0.0494896 4.17189 0.03704 0.00236
0.0509743 4.17855 0.0371 0.00236
0.0525035 4.18522 0.03717 0.00232
0.0540786 4.19197 0.0372 0.00239
0.0557009 4.19872 0.03725 0.00236
0.057372 4.20549 0.03731 0.0024
0.0590931 4.21229 0.03736 0.00241
0.0608659 4.21911 0.03742 0.00237
0.0626919 4.22596 0.03748 0.00237
0.0645727 4.23283 0.03754 0.00237
0.0665098 4.23973 0.03759 0.00238
0.0685051 4.24665 0.03765 0.00238
0.0705603 4.25359 0.0377 0.00239
0.0726771 4.26055 0.03776 0.0024
0.0748574 4.26753 0.03782 0.0024
0.0771031 4.27453 0.03788 0.0024
0.0794162 4.28154 0.03795 0.00239
0.0817987 4.28859 0.03799 0.00241
0.0842527 4.29564 0.03806 0.0024
0.0867803 4.30272 0.03811 0.00241
0.0893837 4.30981 0.03817 0.00242
0.0920652 4.31692 0.03823 0.00243
0.0948271 4.32404 0.03829 0.00242
0.0976719 4.33118 0.03834 0.00243
0.100602 4.33833 0.03841 0.00243
0.10362 4.3455 0.03846 0.00243
0.106729 4.35268 0.03852 0.00244
0.109931 4.35987 0.03859 0.00244
0.113229 4.36704 0.03868 0.0024
0.116625 4.37429 0.03871 0.00244
0.120124 4.38152 0.03877 0.00244
0.123728 4.38878 0.03881 0.0025
0.12744 4.39603 0.03887 0.00247
0.131263 4.40327 0.03894 0.00247
0.135201 4.41052 0.03901 0.00246
0.139257 4.4178 0.03906 0.00247
0.143435 4.42505 0.03913 0.00246
0.147738 4.43233 0.03918 0.00249
0.15217 4.43956 0.03927 0.00247
0.156735 4.44683 0.03931 0.00249
0.161437 4.45407 0.03936 0.00249
0.16628 4.46122 0.03948 0.00243
0.171268 4.46842 0.03953 0.00246
0.176406 4.47559 0.03955 0.0025
0.181699 4.48266 0.03962 0.00251
0.18715 4.48968 0.03967 0.00252
0.192764 4.49664 0.03973 0.00254
0.198547 4.50353 0.03978 0.00257
0.204503 4.51033 0.03984 0.00259
0.210638 4.51702 0.0399 0.00262
0.216958 4.52358 0.03996 0.00267
0.223466 4.52999 0.04001 0.00271
0.23017 4.53623 0.04006 0.00278
0.237075 4.54227 0.04012 0.00285
0.244188 4.54809 0.04016 0.00295
0.251513 4.55366 0.04021 0.00306
0.259059 4.55895 0.04026 0.00318
0.26683 4.56394 0.04031 0.00335
0.274835 4.5686 0.04034 0.00355
0.28308 4.57289 0.04039 0.00379
0.291573 4.5768 0.04042 0.00404
0.30032 4.58029 0.04045 0.00436
0.30933 4.58334 0.04048 0.00472
0.31861 4.5859 0.04051 0.00513
0.328168 4.58798 0.04053 0.00561
0.338013 4.58953 0.04055 0.00615
0.348153 4.59055 0.04056 0.00677
0.358598 4.59101 0.04056 0.00745
0.369356 4.59089 0.04057 0.00822
0.380436 4.59019 0.04057 0.00907
0.39185 4.58889 0.04056 0.01
0.403605 4.58699 0.04056 0.01103
0.415713 4.5845 0.04054 0.01215
0.428185 4.58141 0.04052 0.01336
0.44103 4.57773 0.04049 0.01467
0.454261 4.57348 0.04046 0.01608
0.467889 4.56867 0.04042 0.01959
0.481926 4.56331 0.04038 0.02065
0.496383 4.55584 0.0419 0.02027
0.511275 4.55013 0.04119 0.02232
0.526613 4.54328 0.04114 0.02364
0.542411 4.53663 0.04046 0.02633
0.558684 4.52896 0.04038 0.0282
0.575444 4.52115 0.04007 0.03054
0.592708 4.51281 0.03996 0.03295
0.610489 4.50408 0.03993 0.03543
0.628804 4.49488 0.0401 0.03789
0.647668 4.48567 0.04006 0.04076
0.667098 4.47582 0.04046 0.04112
0.687111 4.46563 0.04104 0.04284
0.707724 4.45587 0.04109 0.04515
0.728956 4.44781 0.03938 0.04926
0.750824 4.43805 0.03929 0.05174
0.773349 4.42826 0.03921 0.05423
0.79655 4.41848 0.03912 0.05674
0.820446 4.40873 0.03903 0.05925
0.845059 4.39903 0.03894 0.06176
0.870411 4.3894 0.03885 0.06429
0.896524 4.37986 0.03876 0.0668
0.923419 4.3704 0.03869 0.06933
0.951122 4.36106 0.0386 0.07185
0.979655 4.35184 0.03852 0.07437
1.00905 4.34273 0.03844 0.07689
1.03932 4.33374 0.03836 0.07942
1.0705 4.32486 0.03829 0.08194
1.10261 4.31609 0.03822 0.08448
1.13569 4.30743 0.03813 0.08705
1.16976 4.29883 0.03807 0.08962
1.20485 4.29031 0.038 0.09212
1.241 4.28183 0.03793 0.09487
1.27823 4.27341 0.03782 0.09744
1.31657 4.26495 0.03775 0.10032
1.35607 4.2564 0.03772 0.1031
1.39675 4.24783 0.03764 0.10596
1.43866 4.23911 0.03758 0.1087
1.48182 4.23028 0.03747 0.11174
1.52627 4.22113 0.03746 0.11486
1.57206 4.21183 0.03732 0.11845
1.61922 4.20201 0.03736 0.12187
1.6678 4.19199 0.03718 0.12516
1.71783 4.18138 0.0371 0.1289
1.76937 4.17019 0.03701 0.13285
1.82245 4.15831 0.03692 0.13701
1.87712 4.14564 0.03683 0.14229
1.93343 4.13206 0.03673 0.14619
1.99144 4.11745 0.0366 0.15122
2.05118 4.10157 0.03654 0.15651
2.11272 4.08438 0.03641 0.16223
2.1761 4.06562 0.03629 0.16833
2.24138 4.0451 0.03617 0.17487
2.30862 4.02235 0.03605 0.18183
2.37788 3.99584 0.03595 0.1886
2.44922 3.96362 0.03586 0.19335
2.52269 3.92583 0.03574 0.19261
2.59837 3.88389 0.03565 0.19099
2.67633 3.83834 0.03563 0.18968
2.75662 3.78891 0.0357 0.19054
2.83931 3.73756 0.03369 0.19557
2.92449 3.6804 0.03325 0.19939
3.01223 3.61936 0.03277 0.20155
3.1026 3.55522 0.03225 0.20007
3.19567 3.48898 0.0317 0.19412
3.29154 3.42154 0.03112 0.18475
3.39029 3.3532 0.0306 0.17424
3.492 3.28481 0.03005 0.16416
3.59676 3.21862 0.02956 0.15516
3.70466 3.15707 0.0291 0.14731
3.8158 3.10126 0.02896 0.1402
3.93027 3.05186 0.0289 0.13495
4.04818 3.01033 0.0271 0.13296
4.16963 2.9724 0.0267 0.13065
4.29472 2.93789 0.02636 0.12868
4.42356 2.90544 0.02605 0.12659
4.55627 2.87431 0.02576 0.12428
4.69295 2.84433 0.02548 0.1218
4.83374 2.8155 0.02522 0.11927
4.97875 2.78762 0.02496 0.11673
5.12812 2.76027 0.02472 0.11435
5.28196 2.73355 0.02446 0.11212
5.44042 2.70811 0.02423 0.11007
5.60363 2.68436 0.02404 0.10825
5.77174 2.66225 0.02385 0.10672
5.94489 2.64135 0.02381 0.10532
6.12324 2.62183 0.02346 0.1044
6.30694 2.60296 0.0233 0.10328
6.49615 2.58488 0.02313 0.10215
6.69103 2.5676 0.02297 0.10112
6.89176 2.5511 0.02282 0.10021
7.09851 2.53532 0.02266 0.09936
7.31147 2.52019 0.02249 0.09854
7.53081 2.50561 0.02233 0.09771
7.75674 2.49153 0.02218 0.09691
7.98944 2.47797 0.02203 0.09596
8.22912 2.46488 0.0219 0.09495
8.476 2.45222 0.02177 0.09394
8.73028 2.43992 0.02165 0.09297
8.99218 2.42793 0.02154 0.09205
9.26195 2.41624 0.02143 0.09212
9.53981 2.40489 0.02132 0.09045
9.826 2.39395 0.02122 0.09049
10.1208 2.38276 0.0218 0.089
10.4244 2.37296 0.02143 0.08847
10.7371 2.36342 0.02117 0.08828
11.0593 2.35416 0.02099 0.08755
11.391 2.34524 0.02084 0.08714
11.7328 2.33671 0.02068 0.08684
12.0847 2.32843 0.02061 0.08656
12.4473 2.3204 0.0206 0.08632
12.8207 2.31274 0.0205 0.0862
13.2053 2.30532 0.0204 0.08621
13.6015 2.2981 0.02031 0.08611
14.0095 2.29102 0.02026 0.08626
14.4298 2.28411 0.02019 0.08605
14.8627 2.27734 0.02011 0.08573
15.3086 2.27071 0.02005 0.08556
15.7678 2.26427 0.02 0.08542
16.2409 2.25804 0.01994 0.08534
16.7281 2.25202 0.01987 0.08532
17.23 2.24621 0.01982 0.08536
17.7469 2.24062 0.01977 0.08549
18.2793 2.23524 0.01972 0.08569
18.8276 2.23004 0.01967 0.08594
19.3925 2.22501 0.01962 0.08704
19.9742 2.21922 0.02049 0.08563
20.5735 2.21463 0.02033 0.08689
21.1907 2.21011 0.02018 0.08666
21.8264 2.2056 0.02005 0.08693
22.4812 2.20108 0.01994 0.08711
23.1556 2.19659 0.01983 0.0872
23.8503 2.1925 0.01941 0.08757
24.5658 2.18815 0.01933 0.08818
25.3028 2.18384 0.01933 0.08829
26.0619 2.17971 0.01925 0.0874
26.8437 2.17567 0.01921 0.08792
27.649 2.1712 0.01971 0.08748
28.4785 2.16746 0.01961 0.08731
29.3328 2.16392 0.01943 0.08734
30.2128 2.16025 0.0195 0.08713
31.1192 2.15694 0.01934 0.0871
32.0528 2.15367 0.01926 0.08691
33.0144 2.15051 0.0192 0.08688
34.0048 2.14763 0.01898 0.08693
35.025 2.14469 0.01894 0.08698
36.0757 2.1419 0.01888 0.08692
37.158 2.13918 0.01888 0.0869
38.2727 2.13661 0.01885 0.08686
39.4209 2.13418 0.0188 0.08695
40.6035 2.13185 0.01878 0.08686
41.8216 2.12965 0.01875 0.08683
43.0763 2.12758 0.01871 0.08692
44.3686 2.1256 0.0187 0.08682
45.6996 2.12376 0.01867 0.0868
47.0706 2.12201 0.01867 0.08679
48.4827 2.12041 0.01863 0.08685
49.9372 2.11891 0.01861 0.08688
51.4353 2.11752 0.01859 0.08688
52.9784 2.11624 0.01857 0.08694
54.5677 2.11504 0.01858 0.08695
56.2048 2.11397 0.01856 0.08698
57.8909 2.11301 0.01854 0.08705
59.6276 2.11215 0.01853 0.08709
61.4165 2.11138 0.01852 0.08715
63.259 2.11071 0.01851 0.08722
65.1567 2.11012 0.01851 0.08726
67.1114 2.10964 0.0185 0.08734
69.1248 2.10925 0.01849 0.08742
71.1985 2.10894 0.01848 0.0875
73.3345 2.10871 0.01848 0.08757
75.5345 2.10857 0.01848 0.08766
77.8005 2.10851 0.01848 0.08776
80.1346 2.10853 0.01848 0.08784
82.5386 2.10863 0.01847 0.08795
85.0148 2.1088 0.01847 0.08805
87.5652 2.10904 0.01847 0.08815
90.1921 2.10936 0.01847 0.08826
92.8979 2.10887 0.01933 0.0875
95.6849 2.11019 0.01847 0.08932
98.5554 2.11008 0.01909 0.08868
101.512 2.11058 0.01916 0.08853
104.557 2.1115 0.01889 0.08901
107.694 2.11214 0.01894 0.0889
110.925 2.11305 0.01879 0.0891
114.253 2.11393 0.01872 0.08924
117.68 2.11485 0.01867 0.08937
121.211 2.11581 0.01863 0.0895
124.847 2.11682 0.01859 0.08955
128.592 2.11786 0.01857 0.0898
132.45 2.11894 0.01856 0.08993
136.424 2.12006 0.01855 0.09006
140.516 2.12122 0.01855 0.0902
144.732 2.12241 0.01856 0.09033
149.074 2.12364 0.01857 0.09048
153.546 2.1249 0.01859 0.09061
158.152 2.12619 0.01862 0.09076
162.897 2.12752 0.01864 0.09089
167.784 2.12887 0.01868 0.09104
172.817 2.13025 0.01873 0.09118
178.002 2.13166 0.01877 0.09133
183.342 2.1331 0.01881 0.09151
188.842 2.13456 0.01886 0.09166
194.508 2.13602 0.01894 0.09175
200.343 2.13755 0.01896 0.09197
206.353 2.13906 0.01903 0.09207
212.544 2.14059 0.01909 0.09223
218.92 2.14219 0.0191 0.09241
225.488 2.14375 0.01918 0.0925
232.252 2.14537 0.01928 0.09243
239.22 2.14728 0.01926 0.09225
246.396 2.14929 0.01932 0.0919
253.788 2.15142 0.01937 0.09136
261.402 2.1534 0.01963 0.09039
269.244 2.15554 0.01973 0.08988
277.321 2.15869 0.01884 0.08923
285.641 2.1609 0.01885 0.08934
294.21 2.16308 0.01887 0.0878
303.037 2.16523 0.01888 0.08708
312.128 2.16735 0.0189 0.08636
321.491 2.16943 0.01892 0.08564
331.136 2.17147 0.01894 0.08491
341.07 2.17347 0.01896 0.0842
351.302 2.17542 0.01897 0.08348
361.841 2.17732 0.01899 0.08276
372.697 2.17916 0.01901 0.08204
383.878 2.18094 0.01902 0.08133
395.394 2.18266 0.01904 0.08062
407.256 2.18431 0.01905 0.07991
419.473 2.1859 0.01906 0.07922
432.058 2.1874 0.01908 0.07853
445.019 2.18883 0.01908 0.07785
458.37 2.19017 0.0191 0.07717
472.121 2.19142 0.01911 0.07651
486.285 2.19258 0.01912 0.07586
500.873 2.19365 0.01913 0.07523
515.899 2.19461 0.01914 0.07462
531.376 2.19547 0.01915 0.07402
547.318 2.19622 0.01915 0.07345
563.737 2.19686 0.01916 0.07291
580.649 2.19737 0.01917 0.07239
598.069 2.19777 0.01917 0.0719
616.011 2.19804 0.01917 0.07144
634.491 2.19818 0.01917 0.07102
653.526 2.19818 0.01918 0.07063
673.132 2.19717 0.02003 0.06941
693.326 2.19776 0.01917 0.06997
714.125 2.19642 0.02008 0.06877
735.549 2.19679 0.01916 0.06947
757.616 2.19538 0.01986 0.06857
780.344 2.19464 0.01976 0.06852
803.754 2.19379 0.01962 0.06856
827.867 2.19275 0.01952 0.0686
852.703 2.19162 0.01938 0.06872
878.284 2.1902 0.01939 0.0695
904.633 2.18878 0.01926 0.06954
931.772 2.18717 0.01919 0.06957
959.725 2.18543 0.01913 0.06965
988.517 2.18355 0.01909 0.06971
1018.17 2.18156 0.01904 0.06998
1048.72 2.17942 0.01903 0.07009
1080.18 2.1772 0.01901 0.07036
1112.58 2.17484 0.01903 0.07063
1145.96 2.17239 0.01905 0.07096
1180.34 2.16983 0.01911 0.07123
1215.75 2.1673 0.01911 0.07163
1252.22 2.16505 0.01896 0.07193
1289.79 2.16266 0.01922 0.07143
1328.48 2.16051 0.01951 0.07059
1368.34 2.15878 0.01953 0.06984
1409.39 2.15732 0.01935 0.06875
1451.67 2.15563 0.01943 0.06822
1495.22 2.15385 0.01962 0.06722
1540.08 2.15234 0.01956 0.06631
1586.28 2.15069 0.01965 0.0655
1633.87 2.15007 0.01875 0.06541
1682.88 2.14858 0.01873 0.06443
1733.37 2.14711 0.01872 0.06358
1785.37 2.14569 0.0187 0.06176
1838.93 2.14432 0.01868 0.06082
1894.1 2.14299 0.01868 0.05988
1950.92 2.14172 0.01866 0.05896
2009.45 2.14049 0.01865 0.05803
2069.73 2.13929 0.01864 0.05709
2131.83 2.13814 0.01863 0.05615
2195.78 2.13702 0.01862 0.0552
2261.65 2.13595 0.0186 0.05425
2329.5 2.13491 0.0186 0.05328
2399.39 2.13392 0.01859 0.05313
2471.37 2.13297 0.01858 0.0521
2545.51 2.13211 0.01857 0.05111
2621.88 2.13138 0.01855 0.0502
2700.53 2.13077 0.01855 0.0494
2781.55 2.13022 0.01855 0.04868
2865 2.1297 0.01854 0.04804
2950.95 2.1292 0.01854 0.04744
3039.47 2.12872 0.01853 0.04687
3130.66 2.12826 0.01852 0.04631
3224.58 2.12784 0.01852 0.04558
3321.32 2.12749 0.01851 0.04518
3420.96 2.12736 0.01851 0.04437
3523.58 2.12685 0.01931 0.04248
3629.29 2.12764 0.01912 0.04165
3738.17 2.12854 0.01903 0.04096
3850.32 2.12957 0.01892 0.04113
3965.82 2.13031 0.01895 0.04002
4084.8 2.13094 0.01886 0.03967
4207.34 2.1315 0.01881 0.03927
4333.56 2.1323 0.01876 0.03891
4463.57 2.13333 0.01871 0.03856
4597.48 2.13416 0.01904 0.03788
4735.4 2.13587 0.01864 0.0379
4877.46 2.13726 0.01867 0.03753
5023.79 2.1388 0.01861 0.0372
5174.5 2.1403 0.01864 0.03697
5329.74 2.14188 0.01861 0.0367
5489.63 2.14345 0.01862 0.03639
5654.32 2.14503 0.01863 0.03609
5823.95 2.14663 0.01865 0.03579
5998.67 2.14824 0.01867 0.03551
6178.63 2.14985 0.01871 0.03513
6363.98 2.15148 0.01875 0.03485
6554.9 2.15312 0.01879 0.03458
6751.55 2.15477 0.01884 0.03428
6954.1 2.15643 0.0189 0.03401
7162.72 2.1581 0.01897 0.03375
7377.6 2.15979 0.01903 0.03347
7598.93 2.16136 0.01923 0.03305
7826.9 2.16321 0.01917 0.03192
8061.7 2.16493 0.01925 0.03156
8303.56 2.16666 0.01934 0.0312
8552.66 2.16839 0.01944 0.03082
8809.24 2.17011 0.01957 0.03043
9073.52 2.17197 0.01958 0.03016
9345.73 2.17372 0.0197 0.02977
9626.1 2.17556 0.01976 0.02947
9914.88 2.17741 0.01981 0.02916
10212.3 2.18024 0.01892 0.02982
10518.7 2.18216 0.01893 0.02956
10834.3 2.18409 0.01895 0.0293
11159.3 2.18604 0.01896 0.02905
11494.1 2.18799 0.01898 0.0288
11838.9 2.18996 0.019 0.02855
12194.1 2.19194 0.01901 0.02831
12559.9 2.19394 0.01902 0.02807
12936.7 2.19594 0.01904 0.02783
13324.8 2.19795 0.01906 0.02759
13724.5 2.19998 0.01907 0.02736
14136.2 2.20201 0.01909 0.02713
14560.3 2.20406 0.0191 0.02691
14997.1 2.20611 0.01913 0.02668
15447.1 2.20818 0.01914 0.02646
15910.5 2.21025 0.01916 0.02624
16387.8 2.21233 0.01918 0.02602
16879.4 2.21442 0.0192 0.0258
17385.8 2.21652 0.01921 0.02559
17907.4 2.21863 0.01923 0.02538
18444.6 2.22075 0.01925 0.02518
18997.9 2.22288 0.01926 0.02498
19567.9 2.22501 0.01928 0.02477
20154.9 2.22715 0.0193 0.02457
20759.6 2.2293 0.01931 0.02438
21382.3 2.23145 0.01933 0.02418
22023.8 2.23361 0.01935 0.02398
22684.5 2.23578 0.01937 0.02379
23365.1 2.23796 0.01938 0.02361
24066 2.24014 0.0194 0.02342
24788 2.24233 0.01942 0.02324
25531.6 2.24452 0.01944 0.02305
26297.6 2.24672 0.01946 0.02287
27086.5 2.24893 0.01948 0.0227
27899.1 2.25114 0.0195 0.02252
28736.1 2.25336 0.01951 0.02235
29598.2 2.25558 0.01953 0.02217
30486.1 2.25781 0.01955 0.022
31400.7 2.26004 0.01957 0.02183
32342.7 2.26228 0.01958 0.02167
33313 2.26452 0.0196 0.0215
34312.4 2.26677 0.01962 0.02134
35341.8 2.26902 0.01964 0.02117
36402 2.27127 0.01967 0.02101
37494.1 2.27353 0.01968 0.02085
38618.9 2.2758 0.0197 0.0207
39777.5 2.27807 0.01971 0.02055
40970.8 2.28034 0.01974 0.02039
42199.9 2.28261 0.01976 0.02023
43465.9 2.28489 0.01978 0.02008
44769.9 2.28718 0.01979 0.01994
46113 2.28947 0.01981 0.01979
47496.4 2.29176 0.01983 0.01965
48921.3 2.29405 0.01985 0.0195
50388.9 2.29635 0.01987 0.01936
51900.6 2.29865 0.01989 0.01922
53457.6 2.30095 0.01991 0.01908
55061.3 2.30326 0.01992 0.01894
56713.1 2.30557 0.01994 0.0188
58414.5 2.30788 0.01996 0.01867
60167 2.31019 0.01999 0.01853
61972 2.31251 0.02001 0.0184
63831.1 2.31483 0.02003 0.01827
65746.1 2.31716 0.02004 0.01814
67718.5 2.31948 0.02006 0.01801
69750 2.32181 0.02008 0.01788
71842.5 2.32414 0.0201 0.01776
73997.8 2.32647 0.02012 0.01763
76217.7 2.32881 0.02014 0.01751
78504.3 2.33114 0.02016 0.01738
80859.4 2.33348 0.02018 0.01726
83285.2 2.33582 0.0202 0.01714
85783.7 2.33817 0.02021 0.01703
88357.2 2.34051 0.02024 0.01691
91007.9 2.34286 0.02025 0.01679
93738.2 2.34521 0.02027 0.01668
96550.3 2.34756 0.02029 0.01656
99446.8 2.34991 0.02031 0.01645
102430 2.35226 0.02034 0.01633
105503 2.35462 0.02035 0.01622
108668 2.35697 0.02038 0.01611
111928 2.35933 0.0204 0.016
115286 2.36169 0.02042 0.01589
118745 2.36406 0.02043 0.01579


